Dupin: A Parallel Framework for Densest Subgraph Discovery in Fraud Detection on Massive Graphs (Technical Report)

Detecting fraudulent activities in financial and e-commerce transaction networks is crucial. One effective method for this is Densest Subgraph Discovery (DSD). However, deploying DSD methods in production systems faces substantial scalability challenges due to the predominantly sequential nature of existing methods, which impedes their ability to handle large-scale transaction networks and results in significant detection delays. To address these challenges, we introduce Dupin, a novel parallel processing framework designed for efficient DSD processing in billion-scale graphs. Dupin is powered by a processing engine that exploits the unique properties of the peeling process, with theoretical guarantees on detection quality and efficiency. Dupin provides userfriendly APIs for flexible customization of DSD objectives and ensures robust adaptability to diverse fraud detection scenarios. Empirical evaluations demonstrate that Dupin consistently outperforms several existing DSD methods, achieving performance improvements of up to 100 times compared to traditional approaches. On billion-scale graphs, Dupin demonstrates the potential to enhance the prevention of fraudulent transactions from 45% to 94.5% and reduces density error from 30% to below 5%, as supported by our experimental results. These findings highlight the effectiveness of Dupin in real-world applications, ensuring both speed and accuracy in fraud detection.

==> IncFraudar.cpp <==
struct Anti-Fraud {
    // Plugin the suspiciousness function for vertices 
    static void VSusp(function<void(vId u)> score) {}
    // Plugin the suspiciousness function for edges 
    static void ESusp(function<void(vId u, vId v)> score) {}
    // Detect the fraudsters on existing graph g
    static set<vId> Detect(Graph g) {}
    // Detect the fraudsters incrementally 
    static set<vId> AddEdge(vId u, vId v) {}
    // Detect the fraudsters with a batch of new edges
    static set<vId> AddBatchEdges(vId* u_arr, vId* v_arr) {}
};

==> dupin.cpp <==
class Dupin {
 public:
  Graph LoadGraph(string path){} //Load graph from disk
  //Plug in vertex suspiciousness function 
  void VSusp(function<double(Vertex u, Graph g)> susp) {}
  //Plug in edge suspiciousness function 
  void ESusp(function<double(Edge e, Graph g)> susp) {}  
  //Detect the fraudsters on graph _g
  set<Vertex> Detect() {} 
 private:
  Graph _g; //Graph
  vector<Vertex> _seq; //Peeling sequence
  vector<double> _weight; //Peeling weights
}

==> figures/eps2pdf.sh <==
for file in *.eps; do
  epstopdf "$file"
done

==> figures/exp/eps2pdf.sh <==
for file in *.eps; do
  epstopdf "$file"
done

==> figures/plot.sh <==
#!/usr/bin/env bash

for f in ./script/STMF*.plt
do
	gnuplot $f
done

